Adaptive Leja sparse grid constructions for stochastic collocation and high-dimensional approximation

We propose an adaptive sparse grid stochastic collocation approach based upon Leja interpolation sequences for approximation of parameterized functions with high-dimensional parameters. Leja sequences are arbitrarily granular (any number of nodes may be added to a current sequence, producing a new sequence) and thus are a good choice for the univariate composite rule used to construct adaptive sparse grids in high dimensions. When undertaking stochastic collocation one is often interested in constructing weighted approximation where the weights are determined by the probability densities of the random variables. This paper establishes that a certain weighted formulation of one-dimensional Leja sequences produces a sequence of nodes whose empirical distribution converges to the corresponding limiting distribution of the Gauss quadrature nodes associated with the weight function. This property is true even for unbounded domains. We apply the Leja-sparse grid approach to several high-dimensional and problems and demonstrate that Leja sequences are often superior to more standard sparse grid constructions (e.g. Clenshaw-Curtis), at least for interpolatory metrics.

==> tikz/generate-tikz-plot.py <==
def write_latex( data, lims, xlabel, ylabel, tab_xlabel, tab_ylabel,
                 tex_filename = 'tikz-convergence-plot.tex' ):
    """
    data is a list with a tuple containing:
    ( key, data_filename, legend_label, line_style )
    lims = [xmin,xmax,ymin,ymax]
    """

    # write header information
    out = '\documentclass[tikz,convert={outfile=\jobname.pdf}]{standalone}\n'
    out += '\usepackage{tikz,pgfplots}\n'

    # begin document
    out += '\\begin{document}\n'

    # begin picture block
    out += '\\begin{tikzpicture}[\n'

    # write picture feature into
    out += 'every axis/.style={font=\\small\\bfseries, xlabel near ticks, ylabel near ticks},\n'
    out += 'every legend/.style={font=\\small\\bfseries},\n'

    # define linestyles
    i = 0
    for i in xrange( len( data ) ):
        if i < len( data )-1:
            out += '%s/.style={%s},\n' %( data[i][0], data[i][3] )
        else:
            out += '%s/.style={%s}\n' %( data[i][0], data[i][3] )
        i+=1
    out += ']\n'

    # read in data
    # if data in numpy format convert to a txt file
    for i in xrange( len( data ) ):
        out += '\\pgfplotstableread{%s}\\%s\n' %(data[i][1],data[i][0])
    
    if lims is None:
        # extract lims from data
        pass

    # create the plot
    out += '\\begin{semilogyaxis}[\n'
    out += 'legend style={at={(0.02, 0.02)}, anchor=south west},\n'
    out += 'xmin=%s,xmax=%s,ymin=%s,ymax=%s,\n'%(lims[0],lims[1],lims[2],lims[3])
    out += 'width=8cm,height=8cm,\n'
    out += 'xlabel={%s},\n' %xlabel
    out += 'ylabel={%s},\n' %ylabel
    out += ']\n'
    
    # plot the data
    for i in xrange( len( data ) ):
        out += '\\addplot[%s] table[x=%s,y=%s] from \\%s;\n' %(data[i][0],
                                                               tab_xlabel,
                                                               tab_ylabel,
                                                               data[i][0])

    # add the legend
    out += '\legend{'
    for i in xrange( len( data ) ):
        if i < len( data )-1:
            out += '{%s},' %data[i][2]
        else:
            out += '{%s}' %data[i][2]
    out += '};\n'

    out += '\end{semilogyaxis}\n'
    
    # end picture block
    out += '\\end{tikzpicture}\n'
    # end document
    out += '\\end{document}'

    print out
    f = open( tex_filename, 'w' )
    f.write( out )
    f.close()

    # compile the latex
    from subprocess import call
    call(["pdflatex", tex_filename])
    

if __name__ == '__main__':
    data = [None]*3
    data[1] = ('leja','../data/d1-runge/leja.dat','Leja','thick')
    data[2] = ('patterson','../data/d1-runge/patterson.dat','Gauss-Patterson',
               'thick, densely dotted, mark=*')
    data[0] = ('cc','../data/d1-runge/cc.dat','Clenshaw-Curtis',
                  'densely dashed, mark=square')
    lims = [0,255,1e-15,1e0]
    xlabel = '$N$'
    ylabel = 'Max-norm error'
    tab_xlabel = 'N'
    tab_ylabel =  'max-error'
    write_latex( data, lims, xlabel, ylabel, tab_xlabel, tab_ylabel )

